Contact Geometry and Covariance Deficits in Volume-Sampled Least Squares

We classify when ordinary fixed-size volume sampling followed by unweighted least squares attains its sharp coefficient-covariance ceiling on a fixed design. For a real whitened design without coloops and a fixed positive-loss residual, the contact space is unchanged at every strict-interior sample size. Its possible nonzero values form a finite orthogonal family: each maximal parallel class of normalized Naimark-complement rows determines a deletion nullspace of dimension one less than the class size. A single residual attains an entire query precisely when the query range lies in one class space. The proof starts from two-sided Loewner comparison of every normalized covariance deficit with an explicit leave-one-out operator, using supported omission moments and reverse deletion. Residual augmentation provides resolvent and second-moment upper bounds, while complement geometry yields query-specific margins, angular concentration, local alignment, and a multi-output energy obstruction. Exact families give closed-form margins and covariances, exhibit support-boundary jumps, and approach the ceiling despite a uniformly positive geometric margin. Finally, the same moment identities give upper and lower bounds on expected fixed-query squared-loss excess. The subset draw is the only randomness; all support and endpoint restrictions are explicit.

==> anc/README.txt <==
Exact finite mathematical checks (optional)

Requires Python and SymPy. From the source root:
  python anc/verify_manuscript_cases.py
  python anc/exact_constructions/geometry/reproducibility/verify_exact_cases.py

The first script checks six finite designs relevant to the manuscript:
supported-law unbiasedness, the universal envelope, both LOO matrix bounds,
common kernels, the omission remainder, scalar lower bounds, a boundary
counterexample, and matched-family spectral targets. It writes no files.

The second script recomputes an inherited exact pilot: 11 designs, 24
subset sizes, and 311 supported fits, then compares the stored JSON.
Its legacy path/record names refer to illustrations in previous versions;
the restructured paper does not include those figures. All needed input
arrays are specified in the scripts; no datasets are downloaded.

These are consistency checks on exact finite cases. They do not verify
the general theorems or certify novelty; the proofs are in the manuscript.


==> anc/exact_constructions/geometry/experiments/exact_geometry/exact_pilot.py <==
"""Exact rational, supported-law LOO pilot; writes JSON only on explicit run."""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import platform
import resource
import time
from pathlib import Path

import sympy as sp


HERE = Path(__file__).resolve().parent
T_GRID = [sp.Rational(0), *[sign / sp.Integer(den) for den in (64, 32, 16, 8) for sign in (-1, 1)]]


def f(value: sp.Expr) -> str:
    return str(sp.factor(value))


def setup(case: str, t: sp.Rational) -> tuple[sp.Matrix, sp.Matrix, sp.Matrix]:
    if case == "contact_path":
        return (sp.Matrix([[1, 0], [1, t], [t, 1], [0, 1], [-t, 1]]),
                sp.Matrix([1, -1, 0, 0, 0]), sp.Matrix([[1, 0]]))
    if case == "generic_8x3":
        return (sp.Matrix([[1, 0, 0], [0, 1, 0], [0, 0, 1], [1, 1, 0],
                           [1, 0, 1], [0, 1, 1], [1, 2, 3], [2, 1, 1]]),
                sp.Matrix([1, -1, 2, 0, 1, -2, 3, 1]), sp.Matrix([[1, 2, -1]]))
    return (sp.Matrix([[1, 0], [0, 1], [1, 1], [1, 2], [2, 1]]),
            sp.Matrix([1, -1, 2, 0, 1]), sp.Matrix([[1, 2]]))


def evaluate(case: str, t: sp.Rational) -> dict:
    x, y, query = setup(case, t)
    m, d = x.shape
    gram = x.T * x
    inverse = gram.inv()
    full = inverse * x.T * y
    residual = y - x * full
    energy = (residual.T * residual)[0]
    assert energy > 0
    qmat = query.T * query
    ceiling_trace = sp.trace(qmat * inverse)
    assert ceiling_trace > 0
    projection = sp.eye(m) - x * inverse * x.T
    c = [projection[i, i] for i in range(m)]
    assert min(c) > 0
    cross = inverse * qmat * inverse
    qcross = x * cross * x.T
    u = [(x.row(i) * cross * x.row(i).T)[0] / ceiling_trace for i in range(m)]
    e = [1 - residual[i] ** 2 / (energy * c[i]) for i in range(m)]
    delta = sum((u[i] * e[i] for i in range(m)), sp.Rational(0))
    h = sum((c[i] * u[i] * e[i] for i in range(m)), sp.Rational(0))
    p0 = 1 - delta
    p1 = sum((residual[i] * residual[j] * projection[i, j] ** 2 *
              (x.row(i) * cross * x.row(j).T)[0] /
              (energy * c[i] * c[j] * ceiling_trace)
              for i in range(m) for j in range(m)), sp.Rational(0))

    pair_ranks = []
    for pair in itertools.combinations(range(m), 2):
        remaining = x.extract([i for i in range(m) if i not in pair], list(range(d)))
        remaining_gram_determinant = (remaining.T * remaining).det()
        assert remaining_gram_determinant >= 0
        pair_ranks.append({"deleted": list(pair),
                           "remaining_gram_determinant": f(remaining_gram_determinant),
                           "rank_remaining": d if remaining_gram_determinant > 0 else remaining.rank()})
    rows = []
    for s in range(d + 1, m):
        subsets = []
        volume_sum = sp.Rational(0)
        weighted_error = sp.Rational(0)
        for subset in itertools.combinations(range(m), s):
            xs = x.extract(list(subset), list(range(d)))
            ys = y.extract(list(subset), [0])
            determinant = (xs.T * xs).det()
            assert determinant >= 0
            if determinant:
                beta = (xs.T * xs).inv() * xs.T * ys
                error = ((query * (beta - full)).T * query * (beta - full))[0]
                weighted_error += determinant * error
            else:
                error = None
            volume_sum += determinant
            subsets.append({"indices": list(subset), "determinant": f(determinant),
                            "directional_squared_error": None if error is None else f(error)})
        assert volume_sum == sp.binomial(m - d, s - d) * gram.det()
        for item in subsets:
            item["probability"] = f(sp.Rational(item["determinant"]) / volume_sum)
        actual_risk = weighted_error / volume_sum
        alpha = sp.Rational(m - s, m - d)
        ratio = actual_risk / (energy * alpha * ceiling_trace)
        gap = 1 - ratio
        k = m - s
        lam = sp.Rational(k - 1, m - d - 1)
        b = sp.Rational(s - d, k * (m - d - 1))
        basic = b * delta
        old = sp.Rational(s - d, m - d - 1) * h / (1 - sp.Rational(k, m - d - 1) * h)
        correction = p0 + lam * p1
        scalar = p0 ** 2 / (p0 - lam * p1) if p0 else sp.Rational(0)
        omission_covariance = sp.diag(*c) - lam * projection.multiply_elementwise(projection)
        omission_inverse = omission_covariance.inv()
        full_predictor = sum((residual[i] * residual[j] * omission_inverse[i, j] * qcross[i, j]
                              for i in range(m) for j in range(m)), sp.Rational(0)) / (energy * ceiling_trace)
        assert basic <= gap <= delta
        assert ratio >= correction and ratio >= scalar and full_predictor >= scalar
        assert ratio >= full_predictor
        assert old <= gap
        rows.append({"s": s, "alpha": f(alpha), "subsets": subsets,
                     "supported": sum(1 for v in subsets if sp.Rational(v["determinant"]) > 0),
                     "actual_risk": f(actual_risk), "actual_ceiling_ratio": f(ratio),
                     "g_s": f(gap), "loo_gap_lower": f(basic), "old_resolvent_gap_lower": f(old),
                     "loo_gap_upper": f(delta), "loo_first_risk_ratio_lower": f(correction),
                     "scalar_candidate_risk_ratio_lower": f(scalar),
                     "full_omission_predictor_risk_ratio_lower": f(full_predictor),
                     "actual_minus_full_predictor": f(ratio - full_predictor),
                     "scalar_minus_first": f(scalar - correction),
                     "basic_slack": f(gap - basic), "loo_slack": f(delta - gap),
                     "old_vs_basic": f(old - basic)})
    return {"case": case, "t": f(t) if case == "contact_path" else None,
            "X": [[f(x[i, j]) for j in range(d)] for i in range(m)],
            "y": [f(v) for v in y], "Z": [[f(v) for v in query.row(0)]],
            "full_beta": [f(v) for v in full], "full_residual_energy": f(energy),
            "full_residual": [f(v) for v in residual], "c_min": f(min(c)),
            "pair_deletion_ranks": pair_ranks,
            "no_pair_deletion_contact_class": all(v["rank_remaining"] == d for v in pair_ranks),
            "delta_LOO": f(delta), "p0": f(p0), "p1": f(p1), "h": f(h),
            "rows": rows}


def constant_feature_control() -> dict:
    x = sp.ones(5, 1)
    y = sp.Matrix([1, -1, 0, 0, 0])
    gram = (x.T * x)[0]
    e = y
    energy = (e.T * e)[0]
    out = []
    for s in (2, 3, 4):
        weighted = sp.Rational(0)
        for subset in itertools.combinations(range(5), s):
            beta = sum((y[i] for i in subset), sp.Rational(0)) / s
            weighted += beta ** 2
        risk = weighted / sp.binomial(5, s)
        alpha = sp.Rational(5 - s, 4)
        ratio = risk / (energy * alpha / gram)
        assert ratio == sp.Rational(1, s)
        out.append({"s": s, "actual_ceiling_ratio": f(ratio), "scalar_candidate": f(sp.Rational(1, s)),
                    "equal": True})
    return {"m": 5, "d": 1, "rows": out}


def main() -> None:
    start = time.perf_counter()
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=HERE / "output" / "exact_results.json")
    args = parser.parse_args()
    cases = [evaluate("contact_path", t) for t in T_GRID]
    cases.append(evaluate("generic", sp.Rational(0)))
    cases.append(evaluate("generic_8x3", sp.Rational(0)))
    assert not cases[0]["no_pair_deletion_contact_class"]
    assert all(v["no_pair_deletion_contact_class"] for v in cases[1:])
    input_config = [{"case": case["case"], "t": case["t"], "X": case["X"],
                     "y": case["y"], "Z": case["Z"]} for case in cases]
    result = {"schema": "exact-covariance-enumeration-v1", "arithmetic": "SymPy exact rational",
              "python_version": platform.python_version(), "sympy_version": sp.__version__,
              "code_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              "input_config_sha256": hashlib.sha256(json.dumps(input_config, sort_keys=True).encode()).hexdigest(),
              "elapsed_seconds": time.perf_counter() - start,
              "peak_rss_kib_process": resource.getrusage(resource.RUSAGE_SELF).ru_maxrss,
              "cases": cases, "constant_feature_control": constant_feature_control()}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + "\n")
    print(f"wrote {args.output}: {len(cases)} exact cases")


if __name__ == "__main__":
    main()


==> anc/exact_constructions/geometry/experiments/exact_geometry/output/exact_results.json <==
{
  "schema": "exact-covariance-enumeration-v1",
  "arithmetic": "SymPy exact rational",
  "python_version": "3.13.11",
  "sympy_version": "1.14.0",
  "code_sha256": "7464baed63299b885b5b6c39d1cdffcaf36cba131369087e4192148ed363396a",
  "input_config_sha256": "e485ff0e177182d56f4f7c39bcf514a16b4e598a96392264ac6b7dc5c4ccd215",
  "elapsed_seconds": 0.23657560299761826,
  "peak_rss_kib_process": 195088,
  "cases": [
    {
      "case": "contact_path",
      "t": "0",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "0"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "0",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "0",
        "0"
      ],
      "full_residual_energy": "2",
      "full_residual": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "c_min": "1/2",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "0",
          "rank_remaining": 1
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "2",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": false,
      "delta_LOO": "0",
      "p0": "1",
      "p1": "0",
      "h": "0",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "2",
              "directional_squared_error": "0",
              "probability": "1/9"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "2",
              "directional_squared_error": "0",
              "probability": "1/9"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "2",
              "directional_squared_error": "0",
              "probability": "1/9"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "2",
              "directional_squared_error": "1",
              "probability": "1/9"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "0",
              "directional_squared_error": null,
              "probability": "0"
            }
          ],
          "supported": 9,
          "actual_risk": "2/3",
          "actual_ceiling_ratio": "1",
          "g_s": "0",
          "loo_gap_lower": "0",
          "old_resolvent_gap_lower": "0",
          "loo_gap_upper": "0",
          "loo_first_risk_ratio_lower": "1",
          "scalar_candidate_risk_ratio_lower": "1",
          "full_omission_predictor_risk_ratio_lower": "1",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "0"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "4",
              "directional_squared_error": "0",
              "probability": "2/9"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "4",
              "directional_squared_error": "0",
              "probability": "2/9"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "4",
              "directional_squared_error": "0",
              "probability": "2/9"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "1",
              "probability": "1/6"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "1",
              "probability": "1/6"
            }
          ],
          "supported": 5,
          "actual_risk": "1/3",
          "actual_ceiling_ratio": "1",
          "g_s": "0",
          "loo_gap_lower": "0",
          "old_resolvent_gap_lower": "0",
          "loo_gap_upper": "0",
          "loo_first_risk_ratio_lower": "1",
          "scalar_candidate_risk_ratio_lower": "1",
          "full_omission_predictor_risk_ratio_lower": "1",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "0"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "-1/64",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "-1/64"
        ],
        [
          "-1/64",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "1/64",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "2048/50345985",
        "262208/50345985"
      ],
      "full_residual_energy": "100687873/50345985",
      "full_residual": [
        "50343937/50345985",
        "-16781312/16781995",
        "-32/6145",
        "-262208/50345985",
        "-52448/10069197"
      ],
      "c_min": "8392704/16781995",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/2048",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "33566721/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "16785409/8388608",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "33550337/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "33566721/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "33550337/16777216",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
      "p0": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
      "p1": "425062024793833088824502576664576/871439452117787777299476421714515757",
      "h": "38848082707775489/124591538472839385090",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "33550337/16777216",
              "directional_squared_error": "118145651241224960475136/2853142466151872950918440833025",
              "probability": "33550337/302075910"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "16785409/2534718205620225",
              "probability": "2048/18435"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "33566721/16777216",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "4097/36870"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "37748736/37761025",
              "probability": "2048/18435"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "1181168151838458904576/1182418161021573140025",
              "probability": "5595136/50345985"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "37748736/37761025",
              "probability": "2048/18435"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "33550337/16777216",
              "directional_squared_error": "2853374423992736439787633770496/2853142466151872950918440833025",
              "probability": "33550337/302075910"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "16785409/8388608",
              "directional_squared_error": "713517822391280336819835633664/714156741124702703724861108225",
              "probability": "16785409/151037955"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "33566721/16777216",
              "directional_squared_error": "42528975499636460486656/42546281781081575297025",
              "probability": "4097/36870"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/2048",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "4096/50345985"
            }
          ],
          "supported": 10,
          "actual_risk": "1948854883221864548340725007603712/2924828846205254258121724823373825",
          "actual_ceiling_ratio": "951589298448176048994494632619/951860324568203195665448551766",
          "g_s": "271026120027146670953919147/951860324568203195665448551766",
          "loo_gap_lower": "5068244007789732000744691432828655/38343335893182662201176962555438693308",
          "old_resolvent_gap_lower": "38848082707775489/249105380780263219202",
          "loo_gap_upper": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_first_risk_ratio_lower": "9583103570424241900282030711598499840/9585833973295665550294240638859673327",
          "scalar_candidate_risk_ratio_lower": "14939953118407721840708201002632348345082065015849261810488815941083136/14944208896648013892255271118081029854733462171755014281165805501777207",
          "full_omission_predictor_risk_ratio_lower": "755919639652404118585160810496/756134966316661549244627667667",
          "actual_minus_full_predictor": "23099620187278683164701546650731250811121/581672907124668682968083445954584668741778694626",
          "scalar_minus_first": "80869749924323117306234021594436569620162509219845022286350336/1358564445149819444750479192552820895884860197432274025560527772888837",
          "basic_slack": "3294109713729003575133339024864316855043045482223/21593284600473097925237238944279260609558726026181564",
          "loo_slack": "2634264154725627270251340010208575698617121603311/10796642300236548962618619472139630304779363013090782",
          "old_vs_basic": "113519115311314039247652172822518587228704863209447151/4775765644028400587997060859560593459989802136926227250108"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "67108865/16777216",
              "directional_squared_error": "120995911202542452736/18264570090439326053227490961",
              "probability": "13421773/60415182"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "33564673/8388608",
              "directional_squared_error": "1181168151838458904576/2855581272606189360159100289025",
              "probability": "33564673/151037955"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "67125249/16777216",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "2731/12290"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "6147/2048",
              "directional_squared_error": "1181168151838458904576/1182418161021573140025",
              "probability": "2797568/16781995"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "25178113/8388608",
              "directional_squared_error": "1605415100377785839931250180096/1606852603711159045438125953025",
              "probability": "25178113/151037955"
            }
          ],
          "supported": 5,
          "actual_risk": "2180156468175729963985008855592241987584/6545527040604643565540176710240792764325",
          "actual_ceiling_ratio": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "g_s": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_gap_lower": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "old_resolvent_gap_lower": "77696165415550978/249144228862970994691",
          "loo_gap_upper": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_first_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "scalar_candidate_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "full_omission_predictor_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-517941202974958031462320127377042548873177406322306799/2388255213285217888151994988191202843232854154968511306957"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "1/64",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "1/64"
        ],
        [
          "1/64",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "-1/64",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "2048/50345985",
        "-262208/50345985"
      ],
      "full_residual_energy": "100687873/50345985",
      "full_residual": [
        "50343937/50345985",
        "-16781312/16781995",
        "32/6145",
        "262208/50345985",
        "52448/10069197"
      ],
      "c_min": "8392704/16781995",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/2048",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "33566721/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "16785409/8388608",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "33550337/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "33566721/16777216",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "8193/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "33550337/16777216",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
      "p0": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
      "p1": "425062024793833088824502576664576/871439452117787777299476421714515757",
      "h": "38848082707775489/124591538472839385090",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "33550337/16777216",
              "directional_squared_error": "118145651241224960475136/2853142466151872950918440833025",
              "probability": "33550337/302075910"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "16785409/2534718205620225",
              "probability": "2048/18435"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "33566721/16777216",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "4097/36870"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "37748736/37761025",
              "probability": "2048/18435"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "1181168151838458904576/1182418161021573140025",
              "probability": "5595136/50345985"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "8193/4096",
              "directional_squared_error": "37748736/37761025",
              "probability": "2048/18435"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "33550337/16777216",
              "directional_squared_error": "2853374423992736439787633770496/2853142466151872950918440833025",
              "probability": "33550337/302075910"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "16785409/8388608",
              "directional_squared_error": "713517822391280336819835633664/714156741124702703724861108225",
              "probability": "16785409/151037955"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "33566721/16777216",
              "directional_squared_error": "42528975499636460486656/42546281781081575297025",
              "probability": "4097/36870"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/2048",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "4096/50345985"
            }
          ],
          "supported": 10,
          "actual_risk": "1948854883221864548340725007603712/2924828846205254258121724823373825",
          "actual_ceiling_ratio": "951589298448176048994494632619/951860324568203195665448551766",
          "g_s": "271026120027146670953919147/951860324568203195665448551766",
          "loo_gap_lower": "5068244007789732000744691432828655/38343335893182662201176962555438693308",
          "old_resolvent_gap_lower": "38848082707775489/249105380780263219202",
          "loo_gap_upper": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_first_risk_ratio_lower": "9583103570424241900282030711598499840/9585833973295665550294240638859673327",
          "scalar_candidate_risk_ratio_lower": "14939953118407721840708201002632348345082065015849261810488815941083136/14944208896648013892255271118081029854733462171755014281165805501777207",
          "full_omission_predictor_risk_ratio_lower": "755919639652404118585160810496/756134966316661549244627667667",
          "actual_minus_full_predictor": "23099620187278683164701546650731250811121/581672907124668682968083445954584668741778694626",
          "scalar_minus_first": "80869749924323117306234021594436569620162509219845022286350336/1358564445149819444750479192552820895884860197432274025560527772888837",
          "basic_slack": "3294109713729003575133339024864316855043045482223/21593284600473097925237238944279260609558726026181564",
          "loo_slack": "2634264154725627270251340010208575698617121603311/10796642300236548962618619472139630304779363013090782",
          "old_vs_basic": "113519115311314039247652172822518587228704863209447151/4775765644028400587997060859560593459989802136926227250108"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "67108865/16777216",
              "directional_squared_error": "120995911202542452736/18264570090439326053227490961",
              "probability": "13421773/60415182"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "33564673/8388608",
              "directional_squared_error": "1181168151838458904576/2855581272606189360159100289025",
              "probability": "33564673/151037955"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "67125249/16777216",
              "directional_squared_error": "4194304/2534718205620225",
              "probability": "2731/12290"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "6147/2048",
              "directional_squared_error": "1181168151838458904576/1182418161021573140025",
              "probability": "2797568/16781995"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "25178113/8388608",
              "directional_squared_error": "1605415100377785839931250180096/1606852603711159045438125953025",
              "probability": "25178113/151037955"
            }
          ],
          "supported": 5,
          "actual_risk": "2180156468175729963985008855592241987584/6545527040604643565540176710240792764325",
          "actual_ceiling_ratio": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "g_s": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_gap_lower": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "old_resolvent_gap_lower": "77696165415550978/249144228862970994691",
          "loo_gap_upper": "5068244007789732000744691432828655/9585833973295665550294240638859673327",
          "loo_first_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "scalar_candidate_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "full_omission_predictor_risk_ratio_lower": "9580765729287875818293495947426844672/9585833973295665550294240638859673327",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-517941202974958031462320127377042548873177406322306799/2388255213285217888151994988191202843232854154968511306957"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "-1/32",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "-1/32"
        ],
        [
          "-1/32",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "1/32",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "512/3149313",
        "32800/3149313"
      ],
      "full_residual_energy": "6297601/3149313",
      "full_residual": [
        "3148801/3149313",
        "-1049600/1049771",
        "-16/1537",
        "-32800/3149313",
        "-32816/3149313"
      ],
      "c_min": "525312/1049771",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/512",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "2100225/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "1050625/524288",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "2096129/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "2100225/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "2096129/1048576",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "2939362395463114271388111179/1391805888041274433208370074955",
      "p0": "1388866525645811318936981963776/1391805888041274433208370074955",
      "p1": "29777109939158536304445678592/15309864768454018765292070824505",
      "h": "151803498864641/121894335226602498",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "2096129/1048576",
              "directional_squared_error": "28907558472549400576/43578037150577713678128129",
              "probability": "2096129/18895878"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "1050625/9918172371969",
              "probability": "512/4611"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "2100225/1048576",
              "directional_squared_error": "262144/9918172371969",
              "probability": "1025/9222"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "2359296/2362369",
              "probability": "512/4611"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "513/256",
              "directional_squared_error": "288793600983040000/290017278328745529",
              "probability": "116736/1049771"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "2359296/2362369",
              "probability": "512/4611"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "2096129/1048576",
              "directional_squared_error": "43592166127016704632684544/43578037150577713678128129",
              "probability": "2096129/18895878"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "1050625/524288",
              "directional_squared_error": "10908698878631905906130944/10947806515620114612890625",
              "probability": "1050625/9447939"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "2100225/1048576",
              "directional_squared_error": "10403342639903801344/10420279848299930625",
              "probability": "1025/9222"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/512",
              "directional_squared_error": "262144/9918172371969",
              "probability": "1024/3149313"
            }
          ],
          "supported": 10,
          "actual_risk": "7454269684060810404956820992/11205074649184324749178970625",
          "actual_ceiling_ratio": "14559120476681270322181291/14575704160996615762833750",
          "g_s": "16583684315345440652459/14575704160996615762833750",
          "loo_gap_lower": "2939362395463114271388111179/5567223552165097732833480299820",
          "old_resolvent_gap_lower": "151803498864641/243485063455475714",
          "loo_gap_upper": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_first_risk_ratio_lower": "15292420337073503776459024440832/15309864768454018765292070824505",
          "scalar_candidate_risk_ratio_lower": "3767480910272396621274253765042230928935056316362362062848/3771774984126218043454093604280614301745588576419460213725",
          "full_omission_predictor_risk_ratio_lower": "196803206760472992181923840/197027502156285748033134083",
          "actual_minus_full_predictor": "13445543884023168505367685719517623/21199257731941377269839030170678980688750",
          "scalar_minus_first": "432947400551139692214174133561871457356295819015315968/456384773079272383257945326117954330511216217746754685860725",
          "basic_slack": "640818296048028440320947028332395378219/1050890844492499116364187340655078285027500",
          "loo_slack": "511859127471164845994856349096947228203/525445422246249558182093670327539142513750",
          "old_vs_basic": "64716587401160785200064174273864511455128907/677767889934868865150065627526521135662724285740"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "4194305/1048576",
              "directional_squared_error": "18509861561252970496/174482416787935401357876225",
              "probability": "4194305/18895878"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "2099713/524288",
              "directional_squared_error": "288793600983040000/43727185612356058674114561",
              "probability": "2099713/9447939"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "4198401/1048576",
              "directional_squared_error": "262144/9918172371969",
              "probability": "683/3074"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "1539/512",
              "directional_squared_error": "288793600983040000/290017278328745529",
              "probability": "175104/1049771"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "1575937/524288",
              "directional_squared_error": "24544572474385213352574976/24632549029727964972200961",
              "probability": "1575937/9447939"
            }
          ],
          "supported": 5,
          "actual_risk": "711099661130655395295734765453312/2139901949218819858602138682341345",
          "actual_ceiling_ratio": "1388866525645811318936981963776/1391805888041274433208370074955",
          "g_s": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_gap_lower": "2939362395463114271388111179/1391805888041274433208370074955",
          "old_resolvent_gap_lower": "303606997729282/243636866954340355",
          "loo_gap_upper": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_first_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "scalar_candidate_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "full_omission_predictor_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-58715007556777881455800945110480474841599247/67819045194195901367442741454144195466786261805"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "1/32",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "1/32"
        ],
        [
          "1/32",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "-1/32",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "512/3149313",
        "-32800/3149313"
      ],
      "full_residual_energy": "6297601/3149313",
      "full_residual": [
        "3148801/3149313",
        "-1049600/1049771",
        "16/1537",
        "32800/3149313",
        "32816/3149313"
      ],
      "c_min": "525312/1049771",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/512",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "2100225/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "1050625/524288",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "2096129/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "2100225/1048576",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "2049/1024",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "2096129/1048576",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "2939362395463114271388111179/1391805888041274433208370074955",
      "p0": "1388866525645811318936981963776/1391805888041274433208370074955",
      "p1": "29777109939158536304445678592/15309864768454018765292070824505",
      "h": "151803498864641/121894335226602498",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "2096129/1048576",
              "directional_squared_error": "28907558472549400576/43578037150577713678128129",
              "probability": "2096129/18895878"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "1050625/9918172371969",
              "probability": "512/4611"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "2100225/1048576",
              "directional_squared_error": "262144/9918172371969",
              "probability": "1025/9222"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "2359296/2362369",
              "probability": "512/4611"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "513/256",
              "directional_squared_error": "288793600983040000/290017278328745529",
              "probability": "116736/1049771"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "2049/1024",
              "directional_squared_error": "2359296/2362369",
              "probability": "512/4611"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "2096129/1048576",
              "directional_squared_error": "43592166127016704632684544/43578037150577713678128129",
              "probability": "2096129/18895878"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "1050625/524288",
              "directional_squared_error": "10908698878631905906130944/10947806515620114612890625",
              "probability": "1050625/9447939"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "2100225/1048576",
              "directional_squared_error": "10403342639903801344/10420279848299930625",
              "probability": "1025/9222"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/512",
              "directional_squared_error": "262144/9918172371969",
              "probability": "1024/3149313"
            }
          ],
          "supported": 10,
          "actual_risk": "7454269684060810404956820992/11205074649184324749178970625",
          "actual_ceiling_ratio": "14559120476681270322181291/14575704160996615762833750",
          "g_s": "16583684315345440652459/14575704160996615762833750",
          "loo_gap_lower": "2939362395463114271388111179/5567223552165097732833480299820",
          "old_resolvent_gap_lower": "151803498864641/243485063455475714",
          "loo_gap_upper": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_first_risk_ratio_lower": "15292420337073503776459024440832/15309864768454018765292070824505",
          "scalar_candidate_risk_ratio_lower": "3767480910272396621274253765042230928935056316362362062848/3771774984126218043454093604280614301745588576419460213725",
          "full_omission_predictor_risk_ratio_lower": "196803206760472992181923840/197027502156285748033134083",
          "actual_minus_full_predictor": "13445543884023168505367685719517623/21199257731941377269839030170678980688750",
          "scalar_minus_first": "432947400551139692214174133561871457356295819015315968/456384773079272383257945326117954330511216217746754685860725",
          "basic_slack": "640818296048028440320947028332395378219/1050890844492499116364187340655078285027500",
          "loo_slack": "511859127471164845994856349096947228203/525445422246249558182093670327539142513750",
          "old_vs_basic": "64716587401160785200064174273864511455128907/677767889934868865150065627526521135662724285740"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "4194305/1048576",
              "directional_squared_error": "18509861561252970496/174482416787935401357876225",
              "probability": "4194305/18895878"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "2099713/524288",
              "directional_squared_error": "288793600983040000/43727185612356058674114561",
              "probability": "2099713/9447939"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "4198401/1048576",
              "directional_squared_error": "262144/9918172371969",
              "probability": "683/3074"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "1539/512",
              "directional_squared_error": "288793600983040000/290017278328745529",
              "probability": "175104/1049771"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "1575937/524288",
              "directional_squared_error": "24544572474385213352574976/24632549029727964972200961",
              "probability": "1575937/9447939"
            }
          ],
          "supported": 5,
          "actual_risk": "711099661130655395295734765453312/2139901949218819858602138682341345",
          "actual_ceiling_ratio": "1388866525645811318936981963776/1391805888041274433208370074955",
          "g_s": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_gap_lower": "2939362395463114271388111179/1391805888041274433208370074955",
          "old_resolvent_gap_lower": "303606997729282/243636866954340355",
          "loo_gap_upper": "2939362395463114271388111179/1391805888041274433208370074955",
          "loo_first_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "scalar_candidate_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "full_omission_predictor_risk_ratio_lower": "1388866525645811318936981963776/1391805888041274433208370074955",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-58715007556777881455800945110480474841599247/67819045194195901367442741454144195466786261805"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "-1/16",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "-1/16"
        ],
        [
          "-1/16",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "1/16",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "128/197505",
        "4112/197505"
      ],
      "full_residual_energy": "394753/197505",
      "full_residual": [
        "197377/197505",
        "-65792/65835",
        "-8/385",
        "-4112/197505",
        "-824/39501"
      ],
      "c_min": "11008/21945",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/128",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "131841/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "66049/32768",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "130817/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "131841/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "130817/65536",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "443892871678751755735/52843194015232920441559",
      "p0": "52399301143554168685824/52843194015232920441559",
      "p1": "68612950079653629128448/8930499788574363554623471",
      "h": "593814489089/119911233165570",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "130817/65536",
              "directional_squared_error": "7119644183904256/667551167643424212225",
              "probability": "130817/1185030"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "513/256",
              "directional_squared_error": "66049/39008225025",
              "probability": "128/1155"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "131841/65536",
              "directional_squared_error": "16384/39008225025",
              "probability": "257/2310"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "513/256",
              "directional_squared_error": "147456/148225",
              "probability": "128/1155"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "129/64",
              "directional_squared_error": "70919573733376/72126208071225",
              "probability": "22016/197505"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "513/256",
              "directional_squared_error": "147456/148225",
              "probability": "128/1155"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "130817/65536",
              "directional_squared_error": "668406495179232526336/667551167643424212225",
              "probability": "130817/1185030"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "66049/32768",
              "directional_squared_error": "167757981144758370304/170172227067109985025",
              "probability": "66049/592515"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "131841/65536",
              "directional_squared_error": "2559770645118976/2576454254676225",
              "probability": "257/2310"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/128",
              "directional_squared_error": "16384/39008225025",
              "probability": "256/197505"
            }
          ],
          "supported": 10,
          "actual_risk": "9580683564464241171584/14492892698061128210475",
          "actual_ceiling_ratio": "224547271042130652459/225569648204305095766",
          "g_s": "1022377162174443307/225569648204305095766",
          "loo_gap_lower": "443892871678751755735/211372776060931681766236",
          "old_resolvent_gap_lower": "593814489089/238634837352962",
          "loo_gap_upper": "443892871678751755735/52843194015232920441559",
          "loo_first_risk_ratio_lower": "8889788368300481322468480/8930499788574363554623471",
          "scalar_candidate_risk_ratio_lower": "1208388183584000647177297052880979195229001216/1213903864758975510381597984434405457544195807",
          "full_omission_predictor_risk_ratio_lower": "3046970235601478618112/3060874250956806498179",
          "actual_minus_full_predictor": "22914105896323176491772713217/2274439406199319943361477008640002",
          "scalar_minus_first": "3064932889735052702970177758159075320366464/205149753144266861254490059369414522324969091383",
          "basic_slack": "4442323500268126222261814573271/1826330967903403569789370928637788",
          "loo_slack": "3531910947445352809667260652247/913165483951701784894685464318894",
          "old_vs_basic": "9793956894373799587294925033930967/25220454018072245865220084111553095516"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "262145/65536",
              "directional_squared_error": "7304695398400/4289032421922289041",
              "probability": "52429/237006"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "131713/32768",
              "directional_squared_error": "70919573733376/676726950710392884225",
              "probability": "131713/592515"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "263169/65536",
              "directional_squared_error": "16384/39008225025",
              "probability": "171/770"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "387/128",
              "directional_squared_error": "70919573733376/72126208071225",
              "probability": "11008/65835"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "99073/32768",
              "directional_squared_error": "377455455088895082496/382883646229367508225",
              "probability": "99073/592515"
            }
          ],
          "supported": 5,
          "actual_risk": "2235703515458311197261824/6790370484524966384297175",
          "actual_ceiling_ratio": "52399301143554168685824/52843194015232920441559",
          "g_s": "443892871678751755735/52843194015232920441559",
          "loo_gap_lower": "443892871678751755735/52843194015232920441559",
          "old_resolvent_gap_lower": "1187628978178/239228651842051",
          "loo_gap_upper": "443892871678751755735/52843194015232920441559",
          "loo_first_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "scalar_candidate_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "full_omission_predictor_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-43433784742031446107654674418112983/12641606063292109371745379797644197509"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "1/16",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "1/16"
        ],
        [
          "1/16",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "-1/16",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "128/197505",
        "-4112/197505"
      ],
      "full_residual_energy": "394753/197505",
      "full_residual": [
        "197377/197505",
        "-65792/65835",
        "8/385",
        "4112/197505",
        "824/39501"
      ],
      "c_min": "11008/21945",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/128",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "131841/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "66049/32768",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "130817/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "131841/65536",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "513/256",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "130817/65536",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "443892871678751755735/52843194015232920441559",
      "p0": "52399301143554168685824/52843194015232920441559",
      "p1": "68612950079653629128448/8930499788574363554623471",
      "h": "593814489089/119911233165570",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "130817/65536",
              "directional_squared_error": "7119644183904256/667551167643424212225",
              "probability": "130817/1185030"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "513/256",
              "directional_squared_error": "66049/39008225025",
              "probability": "128/1155"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "131841/65536",
              "directional_squared_error": "16384/39008225025",
              "probability": "257/2310"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "513/256",
              "directional_squared_error": "147456/148225",
              "probability": "128/1155"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "129/64",
              "directional_squared_error": "70919573733376/72126208071225",
              "probability": "22016/197505"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "513/256",
              "directional_squared_error": "147456/148225",
              "probability": "128/1155"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "130817/65536",
              "directional_squared_error": "668406495179232526336/667551167643424212225",
              "probability": "130817/1185030"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "66049/32768",
              "directional_squared_error": "167757981144758370304/170172227067109985025",
              "probability": "66049/592515"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "131841/65536",
              "directional_squared_error": "2559770645118976/2576454254676225",
              "probability": "257/2310"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/128",
              "directional_squared_error": "16384/39008225025",
              "probability": "256/197505"
            }
          ],
          "supported": 10,
          "actual_risk": "9580683564464241171584/14492892698061128210475",
          "actual_ceiling_ratio": "224547271042130652459/225569648204305095766",
          "g_s": "1022377162174443307/225569648204305095766",
          "loo_gap_lower": "443892871678751755735/211372776060931681766236",
          "old_resolvent_gap_lower": "593814489089/238634837352962",
          "loo_gap_upper": "443892871678751755735/52843194015232920441559",
          "loo_first_risk_ratio_lower": "8889788368300481322468480/8930499788574363554623471",
          "scalar_candidate_risk_ratio_lower": "1208388183584000647177297052880979195229001216/1213903864758975510381597984434405457544195807",
          "full_omission_predictor_risk_ratio_lower": "3046970235601478618112/3060874250956806498179",
          "actual_minus_full_predictor": "22914105896323176491772713217/2274439406199319943361477008640002",
          "scalar_minus_first": "3064932889735052702970177758159075320366464/205149753144266861254490059369414522324969091383",
          "basic_slack": "4442323500268126222261814573271/1826330967903403569789370928637788",
          "loo_slack": "3531910947445352809667260652247/913165483951701784894685464318894",
          "old_vs_basic": "9793956894373799587294925033930967/25220454018072245865220084111553095516"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "262145/65536",
              "directional_squared_error": "7304695398400/4289032421922289041",
              "probability": "52429/237006"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "131713/32768",
              "directional_squared_error": "70919573733376/676726950710392884225",
              "probability": "131713/592515"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "263169/65536",
              "directional_squared_error": "16384/39008225025",
              "probability": "171/770"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "387/128",
              "directional_squared_error": "70919573733376/72126208071225",
              "probability": "11008/65835"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "99073/32768",
              "directional_squared_error": "377455455088895082496/382883646229367508225",
              "probability": "99073/592515"
            }
          ],
          "supported": 5,
          "actual_risk": "2235703515458311197261824/6790370484524966384297175",
          "actual_ceiling_ratio": "52399301143554168685824/52843194015232920441559",
          "g_s": "443892871678751755735/52843194015232920441559",
          "loo_gap_lower": "443892871678751755735/52843194015232920441559",
          "old_resolvent_gap_lower": "1187628978178/239228651842051",
          "loo_gap_upper": "443892871678751755735/52843194015232920441559",
          "loo_first_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "scalar_candidate_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "full_omission_predictor_risk_ratio_lower": "52399301143554168685824/52843194015232920441559",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-43433784742031446107654674418112983/12641606063292109371745379797644197509"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "-1/8",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "-1/8"
        ],
        [
          "-1/8",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "1/8",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "32/12513",
        "520/12513"
      ],
      "full_residual_energy": "24961/12513",
      "full_residual": [
        "12481/12513",
        "-4160/4171",
        "-4/97",
        "-520/12513",
        "-524/12513"
      ],
      "c_min": "2112/4171",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/32",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "8385/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "4225/2048",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "8129/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "33/16",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "8385/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "8129/4096",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "7825429078806379/238137231129067435",
      "p0": "230311802050261056/238137231129067435",
      "p1": "1344134278343637696/45960485607910014955",
      "h": "2332664321/120562079298",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "8129/4096",
              "directional_squared_error": "1799718839296/10346587532203329",
              "probability": "8129/75078"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "129/64",
              "directional_squared_error": "4225/156575169",
              "probability": "32/291"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "8385/4096",
              "directional_squared_error": "1024/156575169",
              "probability": "65/582"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "129/64",
              "directional_squared_error": "9216/9409",
              "probability": "32/291"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "33/16",
              "directional_squared_error": "17720934400/18945595449",
              "probability": "1408/12513"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "129/64",
              "directional_squared_error": "9216/9409",
              "probability": "32/291"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "8129/4096",
              "directional_squared_error": "10397022738187264/10346587532203329",
              "probability": "8129/75078"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "4225/2048",
              "directional_squared_error": "2640772587848704/2794964626130625",
              "probability": "4225/37539"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "8385/4096",
              "directional_squared_error": "644667679744/661530089025",
              "probability": "65/582"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/32",
              "directional_squared_error": "1024/156575169",
              "probability": "64/12513"
            }
          ],
          "supported": 10,
          "actual_risk": "10400310934517792/16132734281052675",
          "actual_ceiling_ratio": "325009716703681/330912461243650",
          "g_s": "5902744539969/330912461243650",
          "loo_gap_lower": "7825429078806379/952548924516269740",
          "old_resolvent_gap_lower": "2332664321/236458829954",
          "loo_gap_upper": "7825429078806379/238137231129067435",
          "loo_first_risk_ratio_lower": "45122244934872202656/45960485607910014955",
          "scalar_candidate_risk_ratio_lower": "106639589058148501274080787143701888/108595813081329510245440975454354975",
          "full_omission_predictor_risk_ratio_lower": "49218155198718720/50120034707241443",
          "actual_minus_full_predictor": "539163727381861724771/3442747690042150081742150",
          "scalar_minus_first": "4704939995360342960758265213833824/20958991924696595477370108262690510175",
          "basic_slack": "1104676373865523569441901/114801020161149793554898100",
          "loo_slack": "862340710377286042128877/57400510080574896777449050",
          "old_vs_basic": "185792543181730084629234987/112619302082529104078527895980"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "16385/4096",
              "directional_squared_error": "1160670094336/42035457700505025",
              "probability": "16385/75078"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "8353/2048",
              "directional_squared_error": "17720934400/10924658045745921",
              "probability": "8353/37539"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "16641/4096",
              "directional_squared_error": "1024/156575169",
              "probability": "43/194"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "99/32",
              "directional_squared_error": "17720934400/18945595449",
              "probability": "704/4171"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "6337/2048",
              "directional_squared_error": "5941735856014336/6287678152804161",
              "probability": "6337/37539"
            }
          ],
          "supported": 5,
          "actual_risk": "158045076606934697984/497928464527673763705",
          "actual_ceiling_ratio": "230311802050261056/238137231129067435",
          "g_s": "7825429078806379/238137231129067435",
          "loo_gap_lower": "7825429078806379/238137231129067435",
          "old_resolvent_gap_lower": "4665328642/238791494275",
          "loo_gap_upper": "7825429078806379/238137231129067435",
          "loo_first_risk_ratio_lower": "230311802050261056/238137231129067435",
          "scalar_candidate_risk_ratio_lower": "230311802050261056/238137231129067435",
          "full_omission_predictor_risk_ratio_lower": "230311802050261056/238137231129067435",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-151531491591639934311401391/11373029052764211638178286925"
        }
      ]
    },
    {
      "case": "contact_path",
      "t": "1/8",
      "X": [
        [
          "1",
          "0"
        ],
        [
          "1",
          "1/8"
        ],
        [
          "1/8",
          "1"
        ],
        [
          "0",
          "1"
        ],
        [
          "-1/8",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "0",
        "0",
        "0"
      ],
      "Z": [
        [
          "1",
          "0"
        ]
      ],
      "full_beta": [
        "32/12513",
        "-520/12513"
      ],
      "full_residual_energy": "24961/12513",
      "full_residual": [
        "12481/12513",
        "-4160/4171",
        "4/97",
        "520/12513",
        "524/12513"
      ],
      "c_min": "2112/4171",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "3/32",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "8385/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "4225/2048",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "8129/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "33/16",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "8385/4096",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "129/64",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "8129/4096",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "7825429078806379/238137231129067435",
      "p0": "230311802050261056/238137231129067435",
      "p1": "1344134278343637696/45960485607910014955",
      "h": "2332664321/120562079298",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "8129/4096",
              "directional_squared_error": "1799718839296/10346587532203329",
              "probability": "8129/75078"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "129/64",
              "directional_squared_error": "4225/156575169",
              "probability": "32/291"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "8385/4096",
              "directional_squared_error": "1024/156575169",
              "probability": "65/582"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "129/64",
              "directional_squared_error": "9216/9409",
              "probability": "32/291"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "33/16",
              "directional_squared_error": "17720934400/18945595449",
              "probability": "1408/12513"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "129/64",
              "directional_squared_error": "9216/9409",
              "probability": "32/291"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "8129/4096",
              "directional_squared_error": "10397022738187264/10346587532203329",
              "probability": "8129/75078"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "4225/2048",
              "directional_squared_error": "2640772587848704/2794964626130625",
              "probability": "4225/37539"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "8385/4096",
              "directional_squared_error": "644667679744/661530089025",
              "probability": "65/582"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "3/32",
              "directional_squared_error": "1024/156575169",
              "probability": "64/12513"
            }
          ],
          "supported": 10,
          "actual_risk": "10400310934517792/16132734281052675",
          "actual_ceiling_ratio": "325009716703681/330912461243650",
          "g_s": "5902744539969/330912461243650",
          "loo_gap_lower": "7825429078806379/952548924516269740",
          "old_resolvent_gap_lower": "2332664321/236458829954",
          "loo_gap_upper": "7825429078806379/238137231129067435",
          "loo_first_risk_ratio_lower": "45122244934872202656/45960485607910014955",
          "scalar_candidate_risk_ratio_lower": "106639589058148501274080787143701888/108595813081329510245440975454354975",
          "full_omission_predictor_risk_ratio_lower": "49218155198718720/50120034707241443",
          "actual_minus_full_predictor": "539163727381861724771/3442747690042150081742150",
          "scalar_minus_first": "4704939995360342960758265213833824/20958991924696595477370108262690510175",
          "basic_slack": "1104676373865523569441901/114801020161149793554898100",
          "loo_slack": "862340710377286042128877/57400510080574896777449050",
          "old_vs_basic": "185792543181730084629234987/112619302082529104078527895980"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "16385/4096",
              "directional_squared_error": "1160670094336/42035457700505025",
              "probability": "16385/75078"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "8353/2048",
              "directional_squared_error": "17720934400/10924658045745921",
              "probability": "8353/37539"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "16641/4096",
              "directional_squared_error": "1024/156575169",
              "probability": "43/194"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "99/32",
              "directional_squared_error": "17720934400/18945595449",
              "probability": "704/4171"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "6337/2048",
              "directional_squared_error": "5941735856014336/6287678152804161",
              "probability": "6337/37539"
            }
          ],
          "supported": 5,
          "actual_risk": "158045076606934697984/497928464527673763705",
          "actual_ceiling_ratio": "230311802050261056/238137231129067435",
          "g_s": "7825429078806379/238137231129067435",
          "loo_gap_lower": "7825429078806379/238137231129067435",
          "old_resolvent_gap_lower": "4665328642/238791494275",
          "loo_gap_upper": "7825429078806379/238137231129067435",
          "loo_first_risk_ratio_lower": "230311802050261056/238137231129067435",
          "scalar_candidate_risk_ratio_lower": "230311802050261056/238137231129067435",
          "full_omission_predictor_risk_ratio_lower": "230311802050261056/238137231129067435",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-151531491591639934311401391/11373029052764211638178286925"
        }
      ]
    },
    {
      "case": "generic",
      "t": null,
      "X": [
        [
          "1",
          "0"
        ],
        [
          "0",
          "1"
        ],
        [
          "1",
          "1"
        ],
        [
          "1",
          "2"
        ],
        [
          "2",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "2",
        "0",
        "1"
      ],
      "Z": [
        [
          "1",
          "2"
        ]
      ],
      "full_beta": [
        "25/24",
        "-11/24"
      ],
      "full_residual_energy": "65/24",
      "full_residual": [
        "-1/24",
        "-13/24",
        "17/12",
        "-1/8",
        "-5/8"
      ],
      "c_min": "3/8",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "11",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "14",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "6",
          "rank_remaining": 2
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "3",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "14",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "3",
          "rank_remaining": 2
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "6",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "6",
          "rank_remaining": 2
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "6",
          "rank_remaining": 2
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "3",
          "rank_remaining": 2
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "1822/2125",
      "p0": "303/2125",
      "p1": "145246/1408875",
      "h": "259/650",
      "rows": [
        {
          "s": 3,
          "alpha": "2/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2
              ],
              "determinant": "3",
              "directional_squared_error": "49/64",
              "probability": "1/24"
            },
            {
              "indices": [
                0,
                1,
                3
              ],
              "determinant": "6",
              "directional_squared_error": "49/576",
              "probability": "1/12"
            },
            {
              "indices": [
                0,
                1,
                4
              ],
              "determinant": "6",
              "directional_squared_error": "81/64",
              "probability": "1/12"
            },
            {
              "indices": [
                0,
                2,
                3
              ],
              "determinant": "6",
              "directional_squared_error": "9/64",
              "probability": "1/12"
            },
            {
              "indices": [
                0,
                2,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "2809/576",
              "probability": "1/24"
            },
            {
              "indices": [
                0,
                3,
                4
              ],
              "determinant": "14",
              "directional_squared_error": "121/3136",
              "probability": "7/36"
            },
            {
              "indices": [
                1,
                2,
                3
              ],
              "determinant": "3",
              "directional_squared_error": "25/576",
              "probability": "1/24"
            },
            {
              "indices": [
                1,
                2,
                4
              ],
              "determinant": "6",
              "directional_squared_error": "25/576",
              "probability": "1/12"
            },
            {
              "indices": [
                1,
                3,
                4
              ],
              "determinant": "14",
              "directional_squared_error": "529/3136",
              "probability": "7/36"
            },
            {
              "indices": [
                2,
                3,
                4
              ],
              "determinant": "11",
              "directional_squared_error": "841/7744",
              "probability": "11/72"
            }
          ],
          "supported": 10,
          "actual_risk": "18703/44352",
          "actual_ceiling_ratio": "18703/50050",
          "g_s": "31347/50050",
          "loo_gap_lower": "911/4250",
          "old_resolvent_gap_lower": "259/782",
          "loo_gap_upper": "1822/2125",
          "loo_first_risk_ratio_lower": "273512/1408875",
          "scalar_candidate_risk_ratio_lower": "3580551/16033250",
          "full_omission_predictor_risk_ratio_lower": "677/2975",
          "actual_minus_full_predictor": "124329/850850",
          "scalar_minus_first": "5274100129/180710760750",
          "basic_slack": "876292/2127125",
          "loo_slack": "983149/4254250",
          "old_vs_basic": "5711/48875"
        },
        {
          "s": 4,
          "alpha": "1/3",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "9",
              "directional_squared_error": "25/576",
              "probability": "1/8"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "9",
              "directional_squared_error": "25/576",
              "probability": "1/8"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "20",
              "directional_squared_error": "289/1600",
              "probability": "5/18"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "17",
              "directional_squared_error": "1521/18496",
              "probability": "17/72"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "17",
              "directional_squared_error": "1/18496",
              "probability": "17/72"
            }
          ],
          "supported": 5,
          "actual_risk": "1313/16320",
          "actual_ceiling_ratio": "303/2125",
          "g_s": "1822/2125",
          "loo_gap_lower": "1822/2125",
          "old_resolvent_gap_lower": "518/1041",
          "loo_gap_upper": "1822/2125",
          "loo_first_risk_ratio_lower": "303/2125",
          "scalar_candidate_risk_ratio_lower": "303/2125",
          "full_omission_predictor_risk_ratio_lower": "303/2125",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-795952/2212125"
        }
      ]
    },
    {
      "case": "generic_8x3",
      "t": null,
      "X": [
        [
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "0",
          "1"
        ],
        [
          "1",
          "1",
          "0"
        ],
        [
          "1",
          "0",
          "1"
        ],
        [
          "0",
          "1",
          "1"
        ],
        [
          "1",
          "2",
          "3"
        ],
        [
          "2",
          "1",
          "1"
        ]
      ],
      "y": [
        "1",
        "-1",
        "2",
        "0",
        "1",
        "-2",
        "3",
        "1"
      ],
      "Z": [
        [
          "1",
          "2",
          "-1"
        ]
      ],
      "full_beta": [
        "124/187",
        "-13/11",
        "237/187"
      ],
      "full_residual_energy": "1336/187",
      "full_residual": [
        "63/187",
        "2/11",
        "137/187",
        "97/187",
        "-174/187",
        "-390/187",
        "168/187",
        "-7/17"
      ],
      "c_min": "48/187",
      "pair_deletion_ranks": [
        {
          "deleted": [
            0,
            1
          ],
          "remaining_gram_determinant": "92",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            2
          ],
          "remaining_gram_determinant": "116",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            3
          ],
          "remaining_gram_determinant": "86",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            4
          ],
          "remaining_gram_determinant": "92",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            5
          ],
          "remaining_gram_determinant": "113",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            6
          ],
          "remaining_gram_determinant": "36",
          "rank_remaining": 3
        },
        {
          "deleted": [
            0,
            7
          ],
          "remaining_gram_determinant": "53",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            2
          ],
          "remaining_gram_determinant": "88",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            3
          ],
          "remaining_gram_determinant": "58",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            4
          ],
          "remaining_gram_determinant": "65",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            5
          ],
          "remaining_gram_determinant": "88",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            6
          ],
          "remaining_gram_determinant": "29",
          "rank_remaining": 3
        },
        {
          "deleted": [
            1,
            7
          ],
          "remaining_gram_determinant": "56",
          "rank_remaining": 3
        },
        {
          "deleted": [
            2,
            3
          ],
          "remaining_gram_determinant": "80",
          "rank_remaining": 3
        },
        {
          "deleted": [
            2,
            4
          ],
          "remaining_gram_determinant": "93",
          "rank_remaining": 3
        },
        {
          "deleted": [
            2,
            5
          ],
          "remaining_gram_determinant": "117",
          "rank_remaining": 3
        },
        {
          "deleted": [
            2,
            6
          ],
          "remaining_gram_determinant": "29",
          "rank_remaining": 3
        },
        {
          "deleted": [
            2,
            7
          ],
          "remaining_gram_determinant": "69",
          "rank_remaining": 3
        },
        {
          "deleted": [
            3,
            4
          ],
          "remaining_gram_determinant": "73",
          "rank_remaining": 3
        },
        {
          "deleted": [
            3,
            5
          ],
          "remaining_gram_determinant": "89",
          "rank_remaining": 3
        },
        {
          "deleted": [
            3,
            6
          ],
          "remaining_gram_determinant": "29",
          "rank_remaining": 3
        },
        {
          "deleted": [
            3,
            7
          ],
          "remaining_gram_determinant": "37",
          "rank_remaining": 3
        },
        {
          "deleted": [
            4,
            5
          ],
          "remaining_gram_determinant": "96",
          "rank_remaining": 3
        },
        {
          "deleted": [
            4,
            6
          ],
          "remaining_gram_determinant": "29",
          "rank_remaining": 3
        },
        {
          "deleted": [
            4,
            7
          ],
          "remaining_gram_determinant": "48",
          "rank_remaining": 3
        },
        {
          "deleted": [
            5,
            6
          ],
          "remaining_gram_determinant": "20",
          "rank_remaining": 3
        },
        {
          "deleted": [
            5,
            7
          ],
          "remaining_gram_determinant": "69",
          "rank_remaining": 3
        },
        {
          "deleted": [
            6,
            7
          ],
          "remaining_gram_determinant": "20",
          "rank_remaining": 3
        }
      ],
      "no_pair_deletion_contact_class": true,
      "delta_LOO": "645665506289/703030801760",
      "p0": "57365295471/703030801760",
      "p1": "2748054547727/52024279330240",
      "h": "2139519/3622564",
      "rows": [
        {
          "s": 4,
          "alpha": "4/5",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3
              ],
              "determinant": "3",
              "directional_squared_error": "36/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "36/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                5
              ],
              "determinant": "3",
              "directional_squared_error": "37249/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                6
              ],
              "determinant": "15",
              "directional_squared_error": "702244/7868025",
              "probability": "3/187"
            },
            {
              "indices": [
                0,
                1,
                2,
                7
              ],
              "determinant": "7",
              "directional_squared_error": "1354896/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                5
              ],
              "determinant": "3",
              "directional_squared_error": "308025/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                6
              ],
              "determinant": "27",
              "directional_squared_error": "126736/314721",
              "probability": "27/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                7
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                1,
                4,
                5
              ],
              "determinant": "4",
              "directional_squared_error": "2752281/559504",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                4,
                6
              ],
              "determinant": "18",
              "directional_squared_error": "532900/314721",
              "probability": "18/935"
            },
            {
              "indices": [
                0,
                1,
                4,
                7
              ],
              "determinant": "4",
              "directional_squared_error": "135424/34969",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                5,
                6
              ],
              "determinant": "12",
              "directional_squared_error": "13225/5035536",
              "probability": "12/935"
            },
            {
              "indices": [
                0,
                1,
                5,
                7
              ],
              "determinant": "6",
              "directional_squared_error": "12369289/1258884",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                1,
                6,
                7
              ],
              "determinant": "36",
              "directional_squared_error": "42025/314721",
              "probability": "36/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "determinant": "3",
              "directional_squared_error": "532900/314721",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                5
              ],
              "determinant": "4",
              "directional_squared_error": "328329/139876",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                6
              ],
              "determinant": "15",
              "directional_squared_error": "702244/7868025",
              "probability": "3/187"
            },
            {
              "indices": [
                0,
                2,
                3,
                7
              ],
              "determinant": "4",
              "directional_squared_error": "36/34969",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                2,
                4,
                5
              ],
              "determinant": "3",
              "directional_squared_error": "6948496/314721",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                2,
                4,
                6
              ],
              "determinant": "12",
              "directional_squared_error": "126736/314721",
              "probability": "12/935"
            },
            {
              "indices": [
                0,
                2,
                4,
                7
              ],
              "determinant": "3",
              "directional_squared_error": "36/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                2,
                5,
                6
              ],
              "determinant": "7",
              "directional_squared_error": "40960000/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                0,
                2,
                5,
                7
              ],
              "determinant": "6",
              "directional_squared_error": "9060100/314721",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                2,
                6,
                7
              ],
              "determinant": "15",
              "directional_squared_error": "2292196/314721",
              "probability": "3/187"
            },
            {
              "indices": [
                0,
                3,
                4,
                5
              ],
              "determinant": "7",
              "directional_squared_error": "5707321/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                0,
                3,
                4,
                6
              ],
              "determinant": "30",
              "directional_squared_error": "34739236/7868025",
              "probability": "6/187"
            },
            {
              "indices": [
                0,
                3,
                4,
                7
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                0,
                3,
                5,
                6
              ],
              "determinant": "15",
              "directional_squared_error": "908209/314721",
              "probability": "3/187"
            },
            {
              "indices": [
                0,
                3,
                5,
                7
              ],
              "determinant": "6",
              "directional_squared_error": "5736025/1258884",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                3,
                6,
                7
              ],
              "determinant": "27",
              "directional_squared_error": "3297856/2832489",
              "probability": "27/935"
            },
            {
              "indices": [
                0,
                4,
                5,
                6
              ],
              "determinant": "6",
              "directional_squared_error": "32761/34969",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                4,
                5,
                7
              ],
              "determinant": "6",
              "directional_squared_error": "840889/314721",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                4,
                6,
                7
              ],
              "determinant": "22",
              "directional_squared_error": "161604/34969",
              "probability": "2/85"
            },
            {
              "indices": [
                0,
                5,
                6,
                7
              ],
              "determinant": "6",
              "directional_squared_error": "74304400/314721",
              "probability": "6/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                4
              ],
              "determinant": "4",
              "directional_squared_error": "30625/139876",
              "probability": "4/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                5
              ],
              "determinant": "3",
              "directional_squared_error": "36/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                6
              ],
              "determinant": "12",
              "directional_squared_error": "22801/1258884",
              "probability": "12/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                7
              ],
              "determinant": "7",
              "directional_squared_error": "36/34969",
              "probability": "7/935"
            },
            {
              "indices": [
                1,
                2,
                4,
                5
              ],
              "determinant": "3",
              "directional_squared_error": "144400/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                1,
                2,
                4,
                6
              ],
              "determinant": "10",
              "directional_squared_error": "144400/34969",
              "probability": "2/187"
            },
            {
              "indices": [
                1,
                2,
                4,
                7
              ],
              "determinant": "7",
              "directional_squared_error": "173056/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                1,
                2,
                5,
                6
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                1,
                2,
                5,
                7
              ],
              "determinant": "12",
              "directional_squared_error": "37249/34969",
              "probability": "12/935"
            },
            {
              "indices": [
                1,
                2,
                6,
                7
              ],
              "determinant": "39",
              "directional_squared_error": "43454464/53187849",
              "probability": "39/935"
            },
            {
              "indices": [
                1,
                3,
                4,
                5
              ],
              "determinant": "7",
              "directional_squared_error": "9840769/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                1,
                3,
                4,
                6
              ],
              "determinant": "30",
              "directional_squared_error": "8421604/7868025",
              "probability": "6/187"
            },
            {
              "indices": [
                1,
                3,
                4,
                7
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                1,
                3,
                5,
                6
              ],
              "determinant": "15",
              "directional_squared_error": "24649/874225",
              "probability": "3/187"
            },
            {
              "indices": [
                1,
                3,
                5,
                7
              ],
              "determinant": "10",
              "directional_squared_error": "24890121/3496900",
              "probability": "2/187"
            },
            {
              "indices": [
                1,
                3,
                6,
                7
              ],
              "determinant": "51",
              "directional_squared_error": "10816/34969",
              "probability": "3/55"
            },
            {
              "indices": [
                1,
                4,
                5,
                6
              ],
              "determinant": "6",
              "directional_squared_error": "32761/34969",
              "probability": "6/935"
            },
            {
              "indices": [
                1,
                4,
                5,
                7
              ],
              "determinant": "10",
              "directional_squared_error": "6697744/874225",
              "probability": "2/187"
            },
            {
              "indices": [
                1,
                4,
                6,
                7
              ],
              "determinant": "46",
              "directional_squared_error": "1844164/18498601",
              "probability": "46/935"
            },
            {
              "indices": [
                1,
                5,
                6,
                7
              ],
              "determinant": "34",
              "directional_squared_error": "78961/34969",
              "probability": "2/55"
            },
            {
              "indices": [
                2,
                3,
                4,
                5
              ],
              "determinant": "7",
              "directional_squared_error": "52441/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                2,
                3,
                4,
                6
              ],
              "determinant": "22",
              "directional_squared_error": "324/289",
              "probability": "2/85"
            },
            {
              "indices": [
                2,
                3,
                4,
                7
              ],
              "determinant": "3",
              "directional_squared_error": "135424/34969",
              "probability": "3/935"
            },
            {
              "indices": [
                2,
                3,
                5,
                6
              ],
              "determinant": "7",
              "directional_squared_error": "18861649/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                2,
                3,
                5,
                7
              ],
              "determinant": "10",
              "directional_squared_error": "328329/139876",
              "probability": "2/187"
            },
            {
              "indices": [
                2,
                3,
                6,
                7
              ],
              "determinant": "27",
              "directional_squared_error": "6031936/25492401",
              "probability": "27/935"
            },
            {
              "indices": [
                2,
                4,
                5,
                6
              ],
              "determinant": "6",
              "directional_squared_error": "321489/34969",
              "probability": "6/935"
            },
            {
              "indices": [
                2,
                4,
                5,
                7
              ],
              "determinant": "10",
              "directional_squared_error": "144400/34969",
              "probability": "2/187"
            },
            {
              "indices": [
                2,
                4,
                6,
                7
              ],
              "determinant": "30",
              "directional_squared_error": "432964/7868025",
              "probability": "6/187"
            },
            {
              "indices": [
                2,
                5,
                6,
                7
              ],
              "determinant": "18",
              "directional_squared_error": "99301225/2832489",
              "probability": "18/935"
            },
            {
              "indices": [
                3,
                4,
                5,
                6
              ],
              "determinant": "24",
              "directional_squared_error": "32761/34969",
              "probability": "24/935"
            },
            {
              "indices": [
                3,
                4,
                5,
                7
              ],
              "determinant": "12",
              "directional_squared_error": "135424/34969",
              "probability": "12/935"
            },
            {
              "indices": [
                3,
                4,
                6,
                7
              ],
              "determinant": "48",
              "directional_squared_error": "135424/34969",
              "probability": "48/935"
            },
            {
              "indices": [
                3,
                5,
                6,
                7
              ],
              "determinant": "28",
              "directional_squared_error": "3655744/1713481",
              "probability": "28/935"
            },
            {
              "indices": [
                4,
                5,
                6,
                7
              ],
              "determinant": "24",
              "directional_squared_error": "37249/34969",
              "probability": "24/935"
            }
          ],
          "supported": 70,
          "actual_risk": "8887217320/1976133159",
          "actual_ceiling_ratio": "1110902165/3284193276",
          "g_s": "2173291111/3284193276",
          "loo_gap_lower": "645665506289/11248492828160",
          "old_resolvent_gap_lower": "2139519/5932180",
          "loo_gap_upper": "645665506289/703030801760",
          "loo_first_risk_ratio_lower": "25224291102597/208097117320960",
          "scalar_candidate_risk_ratio_lower": "1096925708158377703947/6916274375984280804700",
          "full_omission_predictor_risk_ratio_lower": "6530173272384749369/38106619510481200960",
          "actual_minus_full_predictor": "1078173392666936608282523/6460329525470409442351680",
          "scalar_minus_first": "22655411391849139562599587/605976295726238746984595200",
          "basic_slack": "164639384983392149/272427247805207040",
          "loo_slack": "4370075529300451/17026702987825440",
          "old_vs_basic": "1011808006205728751/3336404209267709440"
        },
        {
          "s": 5,
          "alpha": "3/5",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3,
                4
              ],
              "determinant": "8",
              "directional_squared_error": "288369/559504",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                5
              ],
              "determinant": "8",
              "directional_squared_error": "36/34969",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                6
              ],
              "determinant": "36",
              "directional_squared_error": "22801/1258884",
              "probability": "18/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                7
              ],
              "determinant": "12",
              "directional_squared_error": "36/34969",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                5
              ],
              "determinant": "8",
              "directional_squared_error": "1841449/2238016",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                6
              ],
              "determinant": "29",
              "directional_squared_error": "329476/29408929",
              "probability": "29/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                7
              ],
              "determinant": "12",
              "directional_squared_error": "36/34969",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                5,
                6
              ],
              "determinant": "20",
              "directional_squared_error": "10883401/13987600",
              "probability": "2/187"
            },
            {
              "indices": [
                0,
                1,
                2,
                5,
                7
              ],
              "determinant": "17",
              "directional_squared_error": "37249/34969",
              "probability": "1/110"
            },
            {
              "indices": [
                0,
                1,
                2,
                6,
                7
              ],
              "determinant": "56",
              "directional_squared_error": "1354896/1713481",
              "probability": "28/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                5
              ],
              "determinant": "12",
              "directional_squared_error": "2752281/559504",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                6
              ],
              "determinant": "54",
              "directional_squared_error": "532900/314721",
              "probability": "27/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                7
              ],
              "determinant": "8",
              "directional_squared_error": "135424/34969",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                5,
                6
              ],
              "determinant": "36",
              "directional_squared_error": "13225/5035536",
              "probability": "18/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                5,
                7
              ],
              "determinant": "14",
              "directional_squared_error": "46717225/6853924",
              "probability": "7/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                6,
                7
              ],
              "determinant": "72",
              "directional_squared_error": "30625/139876",
              "probability": "36/935"
            },
            {
              "indices": [
                0,
                1,
                4,
                5,
                6
              ],
              "determinant": "23",
              "directional_squared_error": "32761/34969",
              "probability": "23/1870"
            },
            {
              "indices": [
                0,
                1,
                4,
                5,
                7
              ],
              "determinant": "15",
              "directional_squared_error": "46635241/7868025",
              "probability": "3/374"
            },
            {
              "indices": [
                0,
                1,
                4,
                6,
                7
              ],
              "determinant": "63",
              "directional_squared_error": "126736/314721",
              "probability": "63/1870"
            },
            {
              "indices": [
                0,
                1,
                5,
                6,
                7
              ],
              "determinant": "47",
              "directional_squared_error": "164121721/77246521",
              "probability": "47/1870"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                5
              ],
              "determinant": "12",
              "directional_squared_error": "49729/1258884",
              "probability": "6/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                6
              ],
              "determinant": "41",
              "directional_squared_error": "76212900/58782889",
              "probability": "41/1870"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                7
              ],
              "determinant": "8",
              "directional_squared_error": "32761/34969",
              "probability": "4/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                5,
                6
              ],
              "determinant": "24",
              "directional_squared_error": "19123129/5035536",
              "probability": "12/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                5,
                7
              ],
              "determinant": "15",
              "directional_squared_error": "586756/314721",
              "probability": "3/374"
            },
            {
              "indices": [
                0,
                2,
                3,
                6,
                7
              ],
              "determinant": "44",
              "directional_squared_error": "36/34969",
              "probability": "2/85"
            },
            {
              "indices": [
                0,
                2,
                4,
                5,
                6
              ],
              "determinant": "17",
              "directional_squared_error": "85264/34969",
              "probability": "1/110"
            },
            {
              "indices": [
                0,
                2,
                4,
                5,
                7
              ],
              "determinant": "14",
              "directional_squared_error": "144400/34969",
              "probability": "7/935"
            },
            {
              "indices": [
                0,
                2,
                4,
                6,
                7
              ],
              "determinant": "41",
              "directional_squared_error": "3992004/58782889",
              "probability": "41/1870"
            },
            {
              "indices": [
                0,
                2,
                5,
                6,
                7
              ],
              "determinant": "26",
              "directional_squared_error": "204204100/5909761",
              "probability": "13/935"
            },
            {
              "indices": [
                0,
                3,
                4,
                5,
                6
              ],
              "determinant": "41",
              "directional_squared_error": "32761/34969",
              "probability": "41/1870"
            },
            {
              "indices": [
                0,
                3,
                4,
                5,
                7
              ],
              "determinant": "17",
              "directional_squared_error": "441/121",
              "probability": "1/110"
            },
            {
              "indices": [
                0,
                3,
                4,
                6,
                7
              ],
              "determinant": "65",
              "directional_squared_error": "502835776/147744025",
              "probability": "13/374"
            },
            {
              "indices": [
                0,
                3,
                5,
                6,
                7
              ],
              "determinant": "41",
              "directional_squared_error": "118919025/58782889",
              "probability": "41/1870"
            },
            {
              "indices": [
                0,
                4,
                5,
                6,
                7
              ],
              "determinant": "32",
              "directional_squared_error": "6385729/8952064",
              "probability": "16/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                5
              ],
              "determinant": "12",
              "directional_squared_error": "30625/139876",
              "probability": "6/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                6
              ],
              "determinant": "39",
              "directional_squared_error": "12292036/53187849",
              "probability": "39/1870"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                7
              ],
              "determinant": "12",
              "directional_squared_error": "30625/139876",
              "probability": "6/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                5,
                6
              ],
              "determinant": "20",
              "directional_squared_error": "385641/3496900",
              "probability": "2/187"
            },
            {
              "indices": [
                1,
                2,
                3,
                5,
                7
              ],
              "determinant": "21",
              "directional_squared_error": "36/34969",
              "probability": "21/1870"
            },
            {
              "indices": [
                1,
                2,
                3,
                6,
                7
              ],
              "determinant": "68",
              "directional_squared_error": "441/139876",
              "probability": "2/55"
            },
            {
              "indices": [
                1,
                2,
                4,
                5,
                6
              ],
              "determinant": "14",
              "directional_squared_error": "2365444/1713481",
              "probability": "7/935"
            },
            {
              "indices": [
                1,
                2,
                4,
                5,
                7
              ],
              "determinant": "21",
              "directional_squared_error": "173056/1713481",
              "probability": "21/1870"
            },
            {
              "indices": [
                1,
                2,
                4,
                6,
                7
              ],
              "determinant": "66",
              "directional_squared_error": "196/2601",
              "probability": "3/85"
            },
            {
              "indices": [
                1,
                2,
                5,
                6,
                7
              ],
              "determinant": "53",
              "directional_squared_error": "347598736/98227921",
              "probability": "53/1870"
            },
            {
              "indices": [
                1,
                3,
                4,
                5,
                6
              ],
              "determinant": "41",
              "directional_squared_error": "32761/34969",
              "probability": "41/1870"
            },
            {
              "indices": [
                1,
                3,
                4,
                5,
                7
              ],
              "determinant": "21",
              "directional_squared_error": "9840769/1713481",
              "probability": "21/1870"
            },
            {
              "indices": [
                1,
                3,
                4,
                6,
                7
              ],
              "determinant": "89",
              "directional_squared_error": "265559616/276989449",
              "probability": "89/1870"
            },
            {
              "indices": [
                1,
                3,
                5,
                6,
                7
              ],
              "determinant": "69",
              "directional_squared_error": "1151329/18498601",
              "probability": "69/1870"
            },
            {
              "indices": [
                1,
                4,
                5,
                6,
                7
              ],
              "determinant": "60",
              "directional_squared_error": "47089/874225",
              "probability": "6/187"
            },
            {
              "indices": [
                2,
                3,
                4,
                5,
                6
              ],
              "determinant": "33",
              "directional_squared_error": "1/289",
              "probability": "3/170"
            },
            {
              "indices": [
                2,
                3,
                4,
                5,
                7
              ],
              "determinant": "21",
              "directional_squared_error": "52441/1713481",
              "probability": "21/1870"
            },
            {
              "indices": [
                2,
                3,
                4,
                6,
                7
              ],
              "determinant": "65",
              "directional_squared_error": "180848704/147744025",
              "probability": "13/374"
            },
            {
              "indices": [
                2,
                3,
                5,
                6,
                7
              ],
              "determinant": "45",
              "directional_squared_error": "10452289/2832489",
              "probability": "9/374"
            },
            {
              "indices": [
                2,
                4,
                5,
                6,
                7
              ],
              "determinant": "44",
              "directional_squared_error": "119716/34969",
              "probability": "2/85"
            },
            {
              "indices": [
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "68",
              "directional_squared_error": "10816/34969",
              "probability": "2/55"
            }
          ],
          "supported": 56,
          "actual_risk": "1451656282183034503/868181533438634415",
          "actual_ceiling_ratio": "1451656282183034503/8657137120990536360",
          "g_s": "7205480838807501857/8657137120990536360",
          "loo_gap_lower": "645665506289/4218184810560",
          "old_resolvent_gap_lower": "4279038/8071699",
          "loo_gap_upper": "645665506289/703030801760",
          "loo_first_risk_ratio_lower": "321089093641/2972815961728",
          "scalar_candidate_risk_ratio_lower": "3290777124475133111841/27275738641360703885720",
          "full_omission_predictor_risk_ratio_lower": "50954265983/413462407600",
          "actual_minus_full_predictor": "821222557943463696938761/18477187471443731469238800",
          "scalar_minus_first": "7551803797283046520866529/597447779200364857912810880",
          "basic_slack": "6097272205539974634209249/8976481595109635265247680",
          "loo_slack": "386374923353658561124793/4488240797554817632623840",
          "old_vs_basic": "12838155473961626269/34047918117212341440"
        },
        {
          "s": 6,
          "alpha": "2/5",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                5
              ],
              "determinant": "20",
              "directional_squared_error": "30625/139876",
              "probability": "2/187"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                6
              ],
              "determinant": "69",
              "directional_squared_error": "86676100/166487409",
              "probability": "69/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                7
              ],
              "determinant": "20",
              "directional_squared_error": "281961/874225",
              "probability": "2/187"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                5,
                6
              ],
              "determinant": "48",
              "directional_squared_error": "1014049/5035536",
              "probability": "24/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                5,
                7
              ],
              "determinant": "29",
              "directional_squared_error": "36/34969",
              "probability": "29/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                6,
                7
              ],
              "determinant": "96",
              "directional_squared_error": "36/34969",
              "probability": "48/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                5,
                6
              ],
              "determinant": "37",
              "directional_squared_error": "7038409/47872561",
              "probability": "37/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                5,
                7
              ],
              "determinant": "29",
              "directional_squared_error": "2199289/29408929",
              "probability": "29/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                6,
                7
              ],
              "determinant": "89",
              "directional_squared_error": "824464/276989449",
              "probability": "89/1870"
            },
            {
              "indices": [
                0,
                1,
                2,
                5,
                6,
                7
              ],
              "determinant": "73",
              "directional_squared_error": "640545481/186349801",
              "probability": "73/1870"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                5,
                6
              ],
              "determinant": "69",
              "directional_squared_error": "32761/34969",
              "probability": "69/1870"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                5,
                7
              ],
              "determinant": "29",
              "directional_squared_error": "152646025/29408929",
              "probability": "29/1870"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                6,
                7
              ],
              "determinant": "117",
              "directional_squared_error": "6451600/5909761",
              "probability": "117/1870"
            },
            {
              "indices": [
                0,
                1,
                3,
                5,
                6,
                7
              ],
              "determinant": "93",
              "directional_squared_error": "2235025/33605209",
              "probability": "93/1870"
            },
            {
              "indices": [
                0,
                1,
                4,
                5,
                6,
                7
              ],
              "determinant": "80",
              "directional_squared_error": "444889/223801600",
              "probability": "8/187"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                5,
                6
              ],
              "determinant": "56",
              "directional_squared_error": "154449/27415696",
              "probability": "28/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                5,
                7
              ],
              "determinant": "29",
              "directional_squared_error": "850084/29408929",
              "probability": "29/1870"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                6,
                7
              ],
              "determinant": "88",
              "directional_squared_error": "32761/34969",
              "probability": "4/85"
            },
            {
              "indices": [
                0,
                2,
                3,
                5,
                6,
                7
              ],
              "determinant": "65",
              "directional_squared_error": "20848356/5909761",
              "probability": "13/374"
            },
            {
              "indices": [
                0,
                2,
                4,
                5,
                6,
                7
              ],
              "determinant": "58",
              "directional_squared_error": "90706576/29408929",
              "probability": "29/935"
            },
            {
              "indices": [
                0,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "88",
              "directional_squared_error": "670761/2238016",
              "probability": "4/85"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                5,
                6
              ],
              "determinant": "53",
              "directional_squared_error": "7150276/98227921",
              "probability": "53/1870"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                5,
                7
              ],
              "determinant": "36",
              "directional_squared_error": "30625/139876",
              "probability": "18/935"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                6,
                7
              ],
              "determinant": "113",
              "directional_squared_error": "111133764/446519161",
              "probability": "113/1870"
            },
            {
              "indices": [
                1,
                2,
                3,
                5,
                6,
                7
              ],
              "determinant": "92",
              "directional_squared_error": "41563809/73994404",
              "probability": "46/935"
            },
            {
              "indices": [
                1,
                2,
                4,
                5,
                6,
                7
              ],
              "determinant": "86",
              "directional_squared_error": "54228496/64657681",
              "probability": "43/935"
            },
            {
              "indices": [
                1,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "116",
              "directional_squared_error": "131308681/470542864",
              "probability": "58/935"
            },
            {
              "indices": [
                2,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "92",
              "directional_squared_error": "13920361/295977616",
              "probability": "46/935"
            }
          ],
          "supported": 28,
          "actual_risk": "2410226292646412128536929/3258663226035505727639200",
          "actual_ceiling_ratio": "2410226292646412128536929/21662669455149355242355200",
          "g_s": "19252443162502943113818271/21662669455149355242355200",
          "loo_gap_lower": "1936996518867/5624246414080",
          "old_resolvent_gap_lower": "6418557/10211218",
          "loo_gap_upper": "645665506289/703030801760",
          "loo_first_risk_ratio_lower": "19728182007143/208097117320960",
          "scalar_candidate_risk_ratio_lower": "3290777124475133111841/33802654154768565357340",
          "full_omission_predictor_risk_ratio_lower": "112259805029771784287/1148893223911304033760",
          "actual_minus_full_predictor": "11159564367778613364198503294496100127/823554950736837821282122779455382873600",
          "scalar_minus_first": "7551803797283046520866529/2961653346424202622348701440",
          "basic_slack": "1684542354966293930707363/3094667065021336463193600",
          "loo_slack": "5686855263723467402593/191705039426100488870400",
          "old_vs_basic": "8160226235713016277/28715203109944574720"
        },
        {
          "s": 7,
          "alpha": "1/5",
          "subsets": [
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                5,
                6
              ],
              "determinant": "88",
              "directional_squared_error": "441/4624",
              "probability": "8/85"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                5,
                7
              ],
              "determinant": "48",
              "directional_squared_error": "30625/139876",
              "probability": "48/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                4,
                6,
                7
              ],
              "determinant": "148",
              "directional_squared_error": "13727025/47872561",
              "probability": "148/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                3,
                5,
                6,
                7
              ],
              "determinant": "124",
              "directional_squared_error": "77211369/134420836",
              "probability": "124/935"
            },
            {
              "indices": [
                0,
                1,
                2,
                4,
                5,
                6,
                7
              ],
              "determinant": "113",
              "directional_squared_error": "262407601/446519161",
              "probability": "113/935"
            },
            {
              "indices": [
                0,
                1,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "148",
              "directional_squared_error": "248220025/765960976",
              "probability": "148/935"
            },
            {
              "indices": [
                0,
                2,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "119",
              "directional_squared_error": "324/5929",
              "probability": "7/55"
            },
            {
              "indices": [
                1,
                2,
                3,
                4,
                5,
                6,
                7
              ],
              "determinant": "147",
              "directional_squared_error": "36/34969",
              "probability": "147/935"
            }
          ],
          "supported": 8,
          "actual_risk": "1422280053/5244061060",
          "actual_ceiling_ratio": "57365295471/703030801760",
          "g_s": "645665506289/703030801760",
          "loo_gap_lower": "645665506289/703030801760",
          "old_resolvent_gap_lower": "8558076/12350737",
          "loo_gap_upper": "645665506289/703030801760",
          "loo_first_risk_ratio_lower": "57365295471/703030801760",
          "scalar_candidate_risk_ratio_lower": "57365295471/703030801760",
          "full_omission_predictor_risk_ratio_lower": "57365295471/703030801760",
          "actual_minus_full_predictor": "0",
          "scalar_minus_first": "0",
          "basic_slack": "0",
          "loo_slack": "0",
          "old_vs_basic": "-279693403763467319/1240421219348128160"
        }
      ]
    }
  ],
  "constant_feature_control": {
    "m": 5,
    "d": 1,
    "rows": [
      {
        "s": 2,
        "actual_ceiling_ratio": "1/2",
        "scalar_candidate": "1/2",
        "equal": true
      },
      {
        "s": 3,
        "actual_ceiling_ratio": "1/3",
        "scalar_candidate": "1/3",
        "equal": true
      },
      {
        "s": 4,
        "actual_ceiling_ratio": "1/4",
        "scalar_candidate": "1/4",
        "equal": true
      }
    ]
  }
}


==> anc/exact_constructions/geometry/reproducibility/requirements-exact.txt <==
# Exact finite-case and stored-state arithmetic checks.
sympy==1.14.0


==> anc/exact_constructions/geometry/reproducibility/verify_exact_cases.py <==
#!/usr/bin/env python3
"""Recompute the 11 exact finite cases and compare their numerical records.

The computation uses supported fixed-size volume laws and SymPy exact
arithmetic. No table or figure is generated.
"""
from __future__ import annotations

import importlib.util
import json
from pathlib import Path

import sympy as sp


ROOT = Path(__file__).resolve().parents[1]
PILOT = ROOT / "experiments/exact_geometry/exact_pilot.py"
STORED = Path(__file__).resolve().parents[1] / "experiments/exact_geometry/output/exact_results.json"


def main() -> None:
    spec = importlib.util.spec_from_file_location("exact_pilot", PILOT)
    assert spec is not None and spec.loader is not None
    pilot = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(pilot)
    stored = json.loads(STORED.read_text(encoding="utf-8"))
    cases = [pilot.evaluate("contact_path", t) for t in pilot.T_GRID]
    cases += [pilot.evaluate("generic", sp.Rational(0)),
              pilot.evaluate("generic_8x3", sp.Rational(0))]
    assert cases == stored["cases"]
    assert pilot.constant_feature_control() == stored["constant_feature_control"]
    assert len(cases) == 11 and sum(len(case["rows"]) for case in cases) == 24
    supported = sum(row["supported"] for case in cases for row in case["rows"])
    assert supported == 311
    print("Exact cases recomputed: 11 designs, 24 subset sizes, 311 supported fits")


if __name__ == "__main__":
    main()


==> anc/verify_manuscript_cases.py <==
"""Exact finite checks for the restructured manuscript; not a proof audit.

Run from the source root with Python and SymPy. No files are written.
All fits and inverses are restricted to positive-volume sets.
"""
from itertools import combinations
import json
import sympy as sp

R = sp.Rational


def psd(a):
    assert a == a.T
    for size in range(1, a.rows + 1):
        for ix in combinations(range(a.rows), size):
            assert a.extract(ix, ix).det() >= 0, a


def covariance(x, y, size):
    m, d = x.shape
    g = x.T*x
    inv = g.inv()
    full = inv*x.T*y
    e = y-x*full
    loss = (e.T*e)[0]
    normalizer = sp.binomial(m-d, size-d)*g.det()
    mean = sp.zeros(d, 1)
    cov = sp.zeros(d)
    inverse_moment = sp.zeros(d)
    mass = aug_mass = 0
    count = 0
    for rows in combinations(range(m), size):
        xs = x.extract(rows, range(d))
        ys = y.extract(rows, [0])
        gs = xs.T*xs
        det = gs.det()
        if det == 0:
            continue
        count += 1
        w = gs.inv()*xs.T*ys
        delta = w-full
        prob = det/normalizer
        mean += prob*delta
        cov += prob*delta*delta.T
        mass += prob
        if size > d and loss > 0:
            local_loss = ((ys-xs*w).T*(ys-xs*w))[0]
            aug_prob = prob*local_loss/(R(size-d, m-d)*loss)
            inverse_moment += aug_prob*gs.inv()
            aug_mass += aug_prob
    assert mass == 1 and mean == sp.zeros(d, 1)
    psd(R(m-size, m-d)*loss*inv-cov)
    if size > d and loss > 0:
        assert aug_mass == 1
    return cov, inverse_moment, count


def check_case(name, x, y):
    m, d = x.shape
    inv = (x.T*x).inv()
    e = y-x*inv*x.T*y
    loss = (e.T*e)[0]
    p = sp.eye(m)-x*inv*x.T
    c = [p[i, i] for i in range(m)]
    assert loss > 0 and min(c) > 0
    b = sp.diag(*[e[i]/c[i] for i in range(m)])*x*inv
    l0 = b.T*sp.diag(*c)*b
    l1 = b.T*p.multiply_elementwise(p)*b
    psd(l1)
    psd(l0-l1)
    dlo = inv-l0/loss
    rraw = inv*x.T*sp.diag(*[c[i]-e[i]**2/loss for i in range(m)])*x*inv
    zquery = sp.Matrix([[i+1 for i in range(d)]])
    u0, u1 = (zquery*l0*zquery.T)[0], (zquery*l1*zquery.T)[0]
    fitted = 0
    for s in range(d+1, m):
        cov, _, count = covariance(x, y, s)
        fitted += count
        alpha = R(m-s, m-d)
        factor = R(s-d, (m-s)*(m-d-1))
        eta = R((m-s)*(m-s-1), (m-d)*(m-d-1))
        deficit = inv-cov/(alpha*loss)
        psd(deficit-factor*dlo)
        psd(dlo-deficit)
        psd(cov-alpha*l0-eta*l1)
        assert deficit.rank() == dlo.rank() == rraw.rank()
        for v in dlo.nullspace():
            assert deficit*v == sp.zeros(d, 1)
            assert rraw*v == sp.zeros(d, 1)
        lam = R(m-s-1, m-d-1)
        lower = alpha*u0*u0/(u0-lam*u1) if u0 else 0
        assert (zquery*cov*zquery.T)[0] >= lower
        if s == m-1:
            assert deficit == dlo
            assert cov == l0/(m-d)
    return {'case':name, 'sizes':m-d-1, 'supported_fits':fitted}


def main():
    cases = [
        ('core_plus_zero', sp.Matrix([[1,0],[0,1],[1,1],[0,0],[0,0]]),
         sp.Matrix([1,1,-1,0,0])),
        ('duplicated_basis', sp.Matrix([[1,0],[0,1],[1,0],[0,1]]),
         sp.Matrix([1,2,-1,-2])),
        ('six_row_contact', R(1,3)*sp.Matrix([[2,2,0],[1,-2,0],[-2,1,0],[0,0,2],[0,0,-2],[0,0,1]]),
         sp.Matrix([1,2,2,0,0,0])),
        ('generic_8x3', sp.Matrix([[1,0,0],[0,1,0],[0,0,1],[1,1,0],[1,0,1],[0,1,1],[1,2,3],[2,1,1]]),
         sp.Matrix([1,-1,2,0,1,-2,3,1])),
        ('boundary_identity_failure', sp.Matrix([[1,0],[0,1],[1,0],[0,1],[0,0]]),
         sp.Matrix([1,-1,2,0,3])),
    ]
    records = [check_case(*case) for case in cases]
    cov, aug_inv, _ = covariance(cases[-1][1], cases[-1][2], 3)
    assert cov == sp.eye(2)/6
    assert aug_inv == R(39,40)*sp.eye(2)
    q = sp.diag(sp.Matrix([[R(3,5),-R(4,5)],[R(4,5),R(3,5)]]),
                sp.Matrix([[R(3,5),-R(4,5)],[R(4,5),R(3,5)]]))
    x = sp.eye(4).col_join(q)
    v = sp.Matrix([3,1,0,0])
    y = v.col_join(-q*v)
    records.append(check_case('matched_rotation_optimizer', x, y))
    for s, target in ((5,R(141,200)),(6,R(11,25)),(7,R(41,200))):
        cov, _, _ = covariance(x,y,s)
        # G=2I and L*=20, so whitened covariance divided by loss is cov/10.
        slack = target*sp.eye(4)-cov/10
        psd(slack)
        assert slack.det() == 0
    print(json.dumps({'status':'passed', 'cases':records,
                      'checks':['unbiasedness','universal envelope','both LOO matrix bounds',
                                'common kernels','PSD omission remainder','scalar lower bound',
                                'boundary inverse-identity counterexample','matched spectral targets'],
                      'scope':'Exact finite cases only; not a general theorem proof.'}, indent=2))


if __name__ == '__main__':
    main()

